ReCoCo: From Patches to Compositions for Visual Representation Learning

Self-supervised learning has produced powerful visual representations, yet learning strong dense features remains challenging. While consistency between augmented views provides strong image-level supervision, extending this principle to local visual content is less straightforward. Existing approaches often match individual patches across views or identify coherent regions, introducing uncertainties in correspondence estimation and assumptions about how visual content should be grouped. We introduce ReCoCo (Regional Composition Consistency), a principled approach that extends cross-view consistency to the regional level without requiring such correspondences or semantic grouping. ReCoCo represents the content shared between augmented views through compositions of their patch-level predictions over learned visual prototypes. By aligning these compositions, the model learns from regions containing multiple visual concepts without requiring them to be separated beforehand. ReCoCo integrates naturally with teacher-student self-distillation and introduces no additional learned parameters. Extensive experiments demonstrate substantial improvements in frozen-feature segmentation, clustering, and regional retrieval while maintaining competitive image-level recognition, alleviating the trade-off between dense and global representation quality.

==> img/method_src/gen_method.py <==
# Generates img/method_src/method.tex: double-column Figure 2 (method overview).
# The authors' draft (fig2_versions/fig2_v13) with small changes: the views in the style of the earlier Figure 2
# (fig2_v12: selected patches in colour, left-out patches grey, dashed overlap, different grids), the colours and
# fonts of Figure 1, two selected patches shown for the student and three for the teacher, and a class patch
# under each composition bar.
# Usage (in img/method_src): python3 gen_method.py method.tex && pdflatex method.tex && mv method.pdf ../method_overview.pdf
# Editable draw.io version (same geometry): python3 ../teaser_src/gen_drawio.py method.tex ../method_overview.drawio
import sys
OUT = sys.argv[1]

W = 17.4625                     # \textwidth of the CVPR template (6.875 in)
H = 5.90

def f(x): return f"{x:.3f}"
L = []
A = L.append
A(r"""% Figure 2, double column (\textwidth = 17.46 cm). Generated by gen_method.py; edit there.
% Photo: assets/promenade.jpg (800 x 600 px); *_gray.jpg is the grey version used for the patches that are left out.
%   student view v_1 : pixels 105..600 x 45..540, 6 x 6 patches
%   teacher view v_2 : pixels 311..651 x 251..591, 10 x 10 patches
%   overlap o        : pixels 311..600 x 251..540; its border cuts the patches of both views in half
%   selected (fully inside o): v_1 rows 3-5, cols 3-5; v_2 rows 0-7, cols 0-7
% The figure stays general: no resolutions, temperatures or other settings of the base method. Bars are illustrative.
\RequirePackage{fix-cm}
\documentclass[border=0pt]{standalone}
\usepackage{times}
\usepackage[scaled=.92]{helvet}
\usepackage{amsmath,amssymb,bm}
\usepackage{pifont}
\usepackage{tikz}
\usetikzlibrary{arrows.meta,calc,shapes.geometric,shapes.misc}

\definecolor{note}{RGB}{105,105,105}
\definecolor{ink}{RGB}{34,34,34}
\definecolor{shared}{HTML}{8E5BA8}
\definecolor{sfill}{HTML}{D7E6F6}
\definecolor{sedge}{HTML}{8DB4E2}
\definecolor{sbar}{HTML}{5E93D1}
\definecolor{sdark}{HTML}{2D6CB5}
\definecolor{tfill}{HTML}{FBE2CC}
\definecolor{tedge}{HTML}{EDB07E}
\definecolor{tbar}{HTML}{E58E4C}
\definecolor{tdark}{HTML}{CF6A1F}
\definecolor{arrowc}{HTML}{5A5A5A}
\definecolor{good}{RGB}{47,125,79}

\tikzset{
  sub/.style={font=\rmfamily\fontsize{8}{9.6}\selectfont, text=ink, anchor=north},
}

\begin{document}
\begin{tikzpicture}[x=1cm,y=1cm]""")
A(f"\\path[use as bounding box] (0,0) rectangle ({W},{H});")

IMG, GRAY = "assets/promenade.jpg", "assets/promenade_gray.jpg"
IW, IH = 800, 600
V1 = (105, 45, 495, 6)          # student view: x0, y0, side (px), patches per side
V2 = (311, 251, 340, 10)        # teacher view
OV = (311, 251, 600, 540)       # overlap o (px): x0, y0, x1, y1
SEL1 = (3, 5, 3, 5)             # selected rows r0..r1, cols c0..c1 (row 0 at the top)
SEL2 = (0, 7, 0, 7)
DASH = "shared, line width=1.1pt, dash pattern=on 2.4pt off 1.6pt"
CLS = [(365, 250, 70), (475, 350, 70), (175, 375, 90), (440, 240, 60)]   # person, dog, bicycle, plant


def region(x, y, w, h, px0, py0, k, src=IMG):
    """Photo pixels from (px0, py0) at k cm per px, clipped to the rectangle with lower-left corner (x, y)."""
    return (f"\\begin{{scope}}\\clip ({f(x)},{f(y)}) rectangle ++({f(w)},{f(h)});\n"
            f"  \\node[inner sep=0pt, outer sep=0pt, anchor=north west] at ({f(x - px0 * k)},{f(y + h + py0 * k)}) "
            f"{{\\includegraphics[width={IW * k:.4f}cm]{{{src}}}}};\n\\end{{scope}}")


def crop(cx, cy, side, x0, y0, s, src=IMG):
    """Square photo region (x0, y0, side s px) drawn as a side-cm square centred at (cx, cy)."""
    return region(cx - side / 2, cy - side / 2, side, side, x0, y0, side / s, src)


def txt(x, y, t, anchor='north', color='ink', size=7.5, extra='', isep=1.5):
    return (f"\\node[anchor={anchor}, inner sep={isep}pt, align=center, text={color}, "
            f"font=\\sffamily\\fontsize{{{size}}}{{{size * 1.2:.1f}}}\\selectfont{extra}] at ({f(x)},{f(y)}) {{{t}}};")


def path(pts):
    return " -- ".join(f"({f(x)},{f(y)})" for x, y in pts)


def arrow(pts, colour='arrowc', lw=1.0, tip=3.5, extra=''):
    return f"\\draw[-{{Stealth[length={tip}pt]}}, {colour}, line width={lw}pt{extra}] {path(pts)};"


def line(pts, style):
    return f"\\draw[{style}] {path(pts)};"


def rect(x0, y0, x1, y1, style):
    return f"\\draw[{style}] ({f(x0)},{f(y0)}) rectangle ({f(x1)},{f(y1)});"


def tag(x, y, letter, colour, anchor):
    """A small filled tag with the name of a view or of the overlap, at a corner."""
    return (f"\\node[anchor={anchor}, fill={colour}, text=white, inner sep=1.3pt, minimum size=0.30cm, "
            f"font=\\sffamily\\fontsize{{7.5}}{{9}}\\selectfont] at ({f(x)},{f(y)}) {{${letter}$}};")


def hist(x0, yb, vals, colour, bw, step, h, axis_col='ink', lw=.6):
    """Four prototype bars and dots standing for the other prototypes.
    The baseline is drawn last, so that no bar covers it."""
    o = []
    for i, v in enumerate(vals):
        o.append(f"\\fill[{colour}] ({f(x0 + i * step)},{f(yb)}) rectangle ++({f(bw)},{f(max(v * h, 0.02))});")
    for dx in (-0.055, 0.055):
        o.append(f"\\fill[note] ({f(x0 + 4 * step + bw / 2 + dx)},{f(yb + 0.07)}) circle (0.02);")
    o.append(f"\\draw[{axis_col}, line width={lw}pt] ({f(x0 - 0.04)},{f(yb)}) -- ({f(x0 + 4 * step + bw + 0.04)},{f(yb)});")
    return o


# ================================================================ rows
YS, YT = 4.45, 1.61             # student and teacher rows (boxes and patch predictions)
YSV, YTV = 4.72, 1.53           # centres of the two views

# ================================================================ input image with the two views and their overlap
A("% ================================================================ input image, views and overlap")
PX0, PX1, PY0, PY1 = 0, 700, 15, 600            # part of the photo shown as the input image (px)
IWD = 3.20                                       # displayed width of the input image
KI = IWD / (PX1 - PX0)                           # cm per pixel
IHT = (PY1 - PY0) * KI
IX0 = 0.05
IYC = (YSV + YTV) / 2 + 0.10                      # centre of the input image
IY0 = IYC - IHT / 2
def img_xy(px, py):
    return IX0 + (px - PX0) * KI, IY0 + (PY1 - py) * KI
A(region(IX0, IY0, IWD, IHT, PX0, PY0, KI))
for (x0, y0, s, n), col in [(V1, 'sdark'), (V2, 'tdark')]:
    (ax, ay), (bx, by) = img_xy(x0, y0 + s), img_xy(x0 + s, y0)
    A(rect(ax, ay, bx, by, f"{col}, line width=1.2pt"))
(ax, ay), (bx, by) = img_xy(OV[0], OV[3]), img_xy(OV[2], OV[1])
A(rect(ax, ay, bx, by, "white, line width=1.9pt"))
A(rect(ax, ay, bx, by, DASH))
A(tag(*img_xy(V1[0] + V1[2], V1[1]), 'v_1', 'sdark', 'north east'))
A(tag(*img_xy(V2[0] + V2[2], V2[1] + V2[2]), 'v_2', 'tdark', 'south east'))
A(tag(*img_xy(OV[0], OV[1]), 'o', 'shared', 'north west'))
A(txt(IX0 + IWD / 2, IY0 - 0.04, "Input Image $x$", size=8))
# ================================================================ the two views, in the format of the earlier Figure 2
A("% ================================================================ views (student: coarse grid, flipped; teacher: fine grid)")
D1, D2 = 2.20, 2.75                              # displayed sizes of the student and the teacher view
VXC = 5.20                                       # centre of the column of views
def view(X, Y, D, vw, ov, sel, edge, src, gsrc):
    x0, y0, s, n = vw
    k, c = D / s, D / n
    o = [region(X, Y, D, D, x0, y0, k, src=gsrc)]             # left-out patches: grey
    r0, r1, c0, c1 = sel
    bx, by = X + c0 * c, Y + D - (r1 + 1) * c                  # lower-left corner of the selected block
    bw, bh = (c1 - c0 + 1) * c, (r1 - r0 + 1) * c
    o.append(region(bx, by, bw, bh, x0 + c0 * s / n, y0 + r0 * s / n, k, src=src))   # selected patches: colour
    for i in range(1, n):
        o.append(line([(X + i * c, Y), (X + i * c, Y + D)], "white, line width=.35pt"))
        o.append(line([(X, Y + i * c), (X + D, Y + i * c)], "white, line width=.35pt"))
    ox0, ox1 = X + max(ov[0] - x0, 0) * k, X + min(ov[2] - x0, s) * k
    oy1, oy0 = Y + D - max(ov[1] - y0, 0) * k, Y + D - min(ov[3] - y0, s) * k
    o.append(rect(X, Y, X + D, Y + D, f"{edge}, line width=.9pt"))
    o.append(rect(ox0, oy0, ox1, oy1, DASH))
    return o, (ox0, oy0, ox1, oy1)
X1, Y1 = VXC - D1 / 2, YSV - D1 / 2
X2, Y2 = VXC - D2 / 2, YTV - D2 / 2
o1, b1 = view(X1, Y1, D1, V1, OV, SEL1, 'sdark', IMG, GRAY)
o2, b2 = view(X2, Y2, D2, V2, OV, SEL2, 'tdark', IMG, GRAY)
L += o1 + o2
A(tag(b1[0], b1[3], 'o', 'shared', 'north west'))            # at the corner of the overlap, outside the selected block
A(tag(b2[2], b2[1], 'o', 'shared', 'south east'))
# from the input image to the views
IXR = IX0 + IWD
A1 = [(IXR + 0.10, IYC + 0.62), (X1 - 0.10, YSV - 0.30)]     # arrows leave the image clear of its edge
A2 = [(IXR + 0.10, IYC - 0.62), (X2 - 0.10, YTV + 0.42)]
A(arrow(A1, lw=1.1, tip=4))
A(arrow(A2, lw=1.1, tip=4))
A(txt((A1[0][0] + A1[1][0]) / 2 - 0.04, (A1[0][1] + A1[1][1]) / 2 + 0.10, "$v_1$", anchor='south', size=9.5, isep=1))
A(txt((A2[0][0] + A2[1][0]) / 2 - 0.04, (A2[0][1] + A2[1][1]) / 2 - 0.10, "$v_2$", anchor='north', size=9.5, isep=1))

# ================================================================ student and teacher
A("% ================================================================ encoders")
EX0, EX1 = 7.01, 8.25                            # student and teacher boxes
EXC, EHH = (EX0 + EX1) / 2, 0.44
for (y, fill, edge, name) in [(YS, 'sfill', 'sedge', "Student\\\\[-1pt]$f_{\\bm{\\theta}}$"),
                              (YT, 'tfill', 'tedge', "Teacher\\\\[-1pt]$f_{\\bm{\\xi}}$")]:
    A(f"\\draw[{edge}, fill={fill}, line width=.8pt, rounded corners=3pt] ({f(EX0)},{f(y-EHH)}) rectangle ({f(EX1)},{f(y+EHH)});")
    A(txt(EXC, y, name, anchor='center', size=9))
A(arrow([(X1 + D1 + 0.08, YS), (EX0 - 0.07, YS)]))
A(arrow([(X2 + D2 + 0.08, YT), (EX0 - 0.07, YT)]))
A(arrow([(EXC, YS - EHH - 0.08), (EXC, YT + EHH + 0.08)], colour='note', lw=0.8, extra=', dash pattern=on 2pt off 1.5pt'))
A(txt(EXC + 0.08, (YS + YT) / 2, "EMA", anchor='west', color='note', size=8))

# ================================================================ patch predictions
A("% ================================================================ patch predictions: one patch outside the overlap, the selected patches grouped")
TK = 0.48                                        # token side
TX = 9.03                                        # token centres
QX, QBW, QST, QH = 9.41, 0.15, 0.24, 0.52        # per-patch histograms: left edge, bar width, step, cm per unit
QR = QX + 4 * QST + QBW                          # right end of the patch histograms
PAD = 0.09                                       # padding of the group of selected patches
c1, c2 = V1[2] / V1[3], V2[2] / V2[3]
def cell1(r, k): return (V1[0] + k * c1, V1[1] + r * c1, c1)
def cell2(r, k): return (V2[0] + k * c2, V2[1] + r * c2, c2)
# row offsets: a patch outside the overlap on top, then the selected patches shown (two for the student, three for the teacher)
STACK = {
    'S': dict(y=YS, rows=[0.77, 0.00, -0.58], out=cell1(2, 1), sel=[cell1(3, 3), cell1(4, 5)], edge='sedge', bar='sbar',
              q=[[0.50, 0.10, 0.20, 0.10], [0.08, 0.56, 0.10, 0.06]], qo=[0.30, 0.10, 0.08, 0.26]),
    'T': dict(y=YT, rows=[1.17, 0.40, -0.18, -0.76], out=cell2(1, 9), sel=[cell2(1, 2), cell2(3, 5), cell2(5, 2)],
              edge='tedge', bar='tbar',
              q=[[0.82, 0.04, 0.05, 0.03], [0.04, 0.84, 0.04, 0.03], [0.05, 0.04, 0.80, 0.03]], qo=[0.08, 0.10, 0.12, 0.44]),
}
GB = {}                                          # the group boxes (x0, y0, x1, y1)
for key, st in STACK.items():
    y = st['y']
    ROWS = st['rows']
    yo = y + ROWS[0]
    A(crop(TX, yo, TK, *st['out'], src=GRAY))
    A(rect(TX - TK / 2, yo - TK / 2, TX + TK / 2, yo + TK / 2, "note!35, line width=1.2pt"))
    L += hist(QX, yo - TK / 2, st['qo'], 'note!40', QBW, QST, QH, axis_col='note!70')
    for (cr, dy, q) in zip(st['sel'], ROWS[1:], st['q']):
        yy = y + dy
        A(crop(TX, yy, TK, *cr))
        A(rect(TX - TK / 2, yy - TK / 2, TX + TK / 2, yy + TK / 2, "ink!75, line width=1.0pt"))
        L += hist(QX, yy - TK / 2, q, st['bar'], QBW, QST, QH)
    g = (TX - TK / 2 - PAD, y + ROWS[-1] - TK / 2 - PAD, QR + PAD + 0.02, y + ROWS[1] + TK / 2 + PAD)
    GB[key] = g
    A(f"\\draw[shared, line width=1.1pt, rounded corners=3pt, dash pattern=on 2.4pt off 1.6pt] ({f(g[0])},{f(g[1])}) rectangle ({f(g[2])},{f(g[3])});")
    for d in (-0.045, 0, 0.045):
        A(f"\\fill[note] ({f(TX)},{f((yo - TK / 2 + g[3]) / 2 + d)}) circle (0.014);")
    A(txt(QR + 0.10, yo - 0.02, "outside $o$", anchor='west', color='note', size=7, extra='\\itshape'))
    A(arrow([(EX1 + 0.07, y), (g[0] - 0.07, y)]))
A(txt((QX + QR) / 2, YS + STACK['S']['rows'][0] + TK / 2 + 0.02, "$q^{s}_{v_1,p}$", anchor='south', size=9))
A(txt((QX + QR) / 2, GB['T'][1] - 0.03, "$q^{t}_{v_2,p}$", anchor='north', size=9))

# ================================================================ compositions
A("% ================================================================ mean over the selected patches: the compositions, one class patch per bar")
BX = GB['S'][2] + 0.16                           # braces
CX0, CBW, CST, CH = 12.47, 0.28, 0.42, 1.60      # composition histograms
TH = 0.38                                        # class patch under each bar
CXE = CX0 + 4 * CST + CBW
HS = [0.36, 0.28, 0.20, 0.10]
HT = [0.37, 0.29, 0.21, 0.08]
YC = {}
for key, st, hv, sym, pset, up in [('S', STACK['S'], HS, "$h^{s}_{v_1,o}$", "$\\mathcal{P}^{s}_{v_1,o}$", True),
                                   ('T', STACK['T'], HT, "$h^{t}_{v_2,o}$", "$\\mathcal{P}^{t}_{v_2,o}$", False)]:
    g = GB[key]
    ym = (g[1] + g[3]) / 2
    YC[key] = ym
    A(f"\\draw[ink!70, line width=.8pt, rounded corners=2pt] ({f(BX - 0.09)},{f(g[3])}) -- ({f(BX)},{f(g[3])}) -- ({f(BX)},{f(g[1])}) -- ({f(BX - 0.09)},{f(g[1])});")
    A(txt(BX + 0.05, ym, pset, anchor='west', size=9, isep=1))
    A(arrow([(BX + 0.98, ym), (CX0 - 0.12, ym)]))
    A(txt((BX + 0.98 + CX0 - 0.12) / 2, ym + 0.02, "mean", anchor='south', size=7.5, extra='\\itshape'))
    yb = ym - 0.02
    L += hist(CX0, yb, hv, st['bar'], CBW, CST, CH)
    yn = yb - 0.06 - TH - 0.02                   # prototype indices under the class patches
    for i, cc in enumerate(CLS):
        A(crop(CX0 + i * CST + CBW / 2, yb - 0.06 - TH / 2, TH, *cc))
        A(txt(CX0 + i * CST + CBW / 2, yn, str(i + 1), anchor='north', color='note', size=7, isep=1))
    A(txt(CX0 + 4 * CST + CBW / 2, yn, "$\\cdot\\!\\cdot\\,K$", anchor='north', color='note', size=7, isep=1))
    xm = CX0 + 1.5 * CST + CBW / 2
    if up:
        A(txt(xm, yb + max(hv) * CH + 0.04, sym, anchor='south', size=9.5))
    else:
        A(txt(xm, yn - 0.26, sym, anchor='north', size=9.5))

# ================================================================ regional loss
A("% ================================================================ regional loss between the compositions")
YM = (YC['S'] + YC['T']) / 2
LX0, LX1 = 14.58, W - 0.05                       # loss box
LYB, LYT = YM - 0.52, YM + 0.52
XE = (LX0 + LX1) / 2                             # the arrows enter the box from above and from below
A(arrow([(CXE + 0.12, YC['S']), (XE, YC['S']), (XE, LYT + 0.06)], extra=', rounded corners=4pt'))
A(arrow([(CXE + 0.12, YC['T']), (XE, YC['T']), (XE, LYB - 0.06)], extra=', rounded corners=4pt'))
ys = (YC['T'] + LYB) / 2 - 0.02                  # stop-gradient mark on the teacher branch
for d in (-0.05, 0.05):
    A(line([(XE - 0.12, ys + d - 0.06), (XE + 0.12, ys + d + 0.06)], "ink, line width=.8pt"))
A(f"\\draw[good, fill=good!8, line width=.8pt, rounded corners=3pt] ({f(LX0)},{f(LYB)}) rectangle ({f(LX1)},{f(LYT)});")
A(txt(XE, LYT - 0.07, "$\\mathcal{L}_{\\mathrm{region}}$", anchor='north', color='good', size=9.5))
A(txt(XE, LYB + 0.09, "$H\\big(sg(h^{t}_{v_2,o}),\\,h^{s}_{v_1,o}\\big)$", anchor='south', size=9))

A(r"\end{tikzpicture}")
A(r"\end{document}")
open(OUT, 'w').write("\n".join(L) + "\n")


==> img/teaser_src/gen_drawio.py <==
#!/usr/bin/env python3
"""Convert a TikZ figure written by gen_teaser.py (Figure 1) or gen_method.py (Figure 2) into an
editable draw.io file with the same geometry (1400 px for the text width).

Usage:  (in img/teaser_src)  python3 gen_drawio.py teaser.tex ../teaser.drawio [preview.png]
        (in img/method_src)  python3 ../teaser_src/gen_drawio.py method.tex ../method_overview.drawio [preview.png]

Photos are embedded as JPEG crops; text, arrows, boxes, bars, markers and charts are separate
editable draw.io cells, drawn in the order of the TikZ source. Math in labels becomes HTML
(italic letters, sub- and superscripts, Unicode symbols). The optional preview is a PIL rendering
of the same cells, used only to check the conversion (it is not draw.io).
"""
import base64
import io
import math
import re
import sys
from html import escape

from PIL import Image, ImageDraw, ImageFont

TEX, OUT = sys.argv[1], sys.argv[2]
PREVIEW = sys.argv[3] if len(sys.argv) > 3 else None
src = open(TEX).read()

# ------------------------------------------------------------------ geometry and units
m = re.search(r'\\path\[use as bounding box\] \(([\d.]+),([\d.]+)\) rectangle \(([\d.]+),([\d.]+)\);', src)
X0_CM, Y0_CM, X1_CM, Y1_CM = (float(v) for v in m.groups())   # the box need not start at (0, 0)
W_CM, H_CM = X1_CM - X0_CM, Y1_CM - Y0_CM
S = 1400.0 / W_CM                       # px per cm (the text width is 1400 px)
PT = 2.54 / 72.27 * S                    # px per TeX point
SANS_SCALE = 0.92                        # \usepackage[scaled=.92]{helvet}
N = r'(-?\d*\.?\d+)'


def X(x):
    return (x - X0_CM) * S


def Y(y):
    return (Y1_CM - y) * S


# ------------------------------------------------------------------ colours (xcolor subset)
COLS = {'white': (255, 255, 255), 'black': (0, 0, 0), 'red': (255, 0, 0)}
for name, model, val in re.findall(r'\\definecolor\{(\w+)\}\{(RGB|HTML)\}\{([^}]+)\}', src):
    COLS[name] = (tuple(int(v) for v in val.split(',')) if model == 'RGB'
                  else tuple(int(val[i:i + 2], 16) for i in (0, 2, 4)))


def is_colour(spec):
    return spec.split('!')[0] in COLS


def colour(spec):
    parts = spec.strip().split('!')
    c = COLS[parts[0]]
    i = 1
    while i < len(parts):
        p = float(parts[i]) / 100.0
        other = COLS[parts[i + 1]] if i + 1 < len(parts) else (255, 255, 255)
        c = tuple(p * a + (1 - p) * b for a, b in zip(c, other))
        i += 2
    return '#%02X%02X%02X' % tuple(int(round(v)) for v in c)


# ------------------------------------------------------------------ small parsers
def match_brace(s, i):
    """Index of the brace closing the one opened at s[i]."""
    depth = 0
    for j in range(i, len(s)):
        if s[j] == '{':
            depth += 1
        elif s[j] == '}':
            depth -= 1
            if depth == 0:
                return j
    raise ValueError('unbalanced braces: ' + s)


def read_group(s, i):
    while s[i] == ' ':
        i += 1
    if s[i] != '{':
        m = re.match(r'\\?[A-Za-z0-9]+', s[i:])
        return m.group(0), i + len(m.group(0))
    j = match_brace(s, i)
    return s[i + 1:j], j + 1


def split_top(s, sep=','):
    out, depth, cur = [], 0, ''
    for ch in s:
        if ch in '{[':
            depth += 1
        elif ch in '}]':
            depth -= 1
        if ch == sep and depth == 0:
            out.append(cur.strip())
            cur = ''
        else:
            cur += ch
    if cur.strip():
        out.append(cur.strip())
    return out


def opts(s):
    """TikZ option list -> list of (key, value) with value None for flags. Only an '=' outside
    brackets separates a key from its value, so arrow tips such as -{Stealth[length=3pt]} stay flags."""
    res = []
    for item in split_top(s):
        depth, eq = 0, -1
        for idx, ch in enumerate(item):
            if ch in '{[':
                depth += 1
            elif ch in '}]':
                depth -= 1
            elif ch == '=' and depth == 0:
                eq = idx
                break
        if eq >= 0:
            res.append((item[:eq].strip(), item[eq + 1:].strip()))
        else:
            res.append((item.strip(), None))
    return res


def pt(v):
    v = v.strip()
    if v.endswith('pt'):
        return float(v[:-2])
    if v.endswith('cm'):
        return float(v[:-2]) / (2.54 / 72.27)
    return float(v)


FONT_PAT = re.compile(r'\s*(\\color\{([^}]*)\}|\\itshape|\\bfseries|\\upshape|\\sffamily|\\rmfamily|\\sansmath|'
                      r'\\fontsize\{([\d.]+)\}\{[\d.]+\}\\selectfont)')


def font_switches(s, fnt):
    """Consume leading font switches of s, updating a copy of fnt; returns (fnt, rest)."""
    fnt = dict(fnt)
    while True:
        m = FONT_PAT.match(s)
        if not m:
            return fnt, s
        tok = m.group(1)
        if tok.startswith('\\color'):
            fnt['color'] = colour(m.group(2))
        elif tok == '\\itshape':
            fnt['italic'] = True
        elif tok == '\\upshape':
            fnt['italic'] = False
        elif tok == '\\bfseries':
            fnt['bold'] = True
        elif tok == '\\sffamily':
            fnt['family'] = 'sans'
        elif tok == '\\rmfamily':
            fnt['family'] = 'serif'
        elif tok.startswith('\\fontsize'):
            fnt['size'] = float(m.group(3))
        s = s[m.end():]


def fpx(fnt):
    return fnt['size'] * PT * (SANS_SCALE if fnt['family'] == 'sans' else 1.0)


GREEK = {'alpha': 'α', 'beta': 'β', 'gamma': 'γ', 'delta': 'δ', 'epsilon': 'ε', 'theta': 'θ', 'lambda': 'λ',
         'mu': 'μ', 'pi': 'π', 'sigma': 'σ', 'tau': 'τ', 'phi': 'φ', 'xi': 'ξ', 'omega': 'ω',
         'Omega': 'Ω', 'Delta': 'Δ', 'Sigma': 'Σ', 'Theta': 'Θ'}
CAL = {'L': 'ℒ', 'P': '𝒫', 'M': 'ℳ', 'G': '𝒢', 'H': 'ℋ', 'B': 'ℬ', 'E': 'ℰ', 'F': 'ℱ', 'I': 'ℐ', 'R': 'ℛ'}
MATH_SYMS = {'times': '×', 'cdots': '\u00b7\u00b7\u00b7', 'ldots': '…', 'vdots': '⋮', 'quad': ' ', 'qquad': '  ',
             ',': ' ', ';': ' ', ':': ' ', '!': '', ' ': ' ', 'big': '', 'Big': '', 'bigg': '',
             'left': '', 'right': '', 'to': '→', 'rightarrow': '→', 'leftrightarrow': '↔', 'leftarrow': '←', 'cdot': '·', 'in': '∈',
             'neq': '≠', 'leq': '≤', 'geq': '≥', 'sum': 'Σ', '{': '{', '}': '}', '%': '%'}


def math2html(s, italic=True):
    """TeX math -> HTML: letters in italic (unless upright), ^ and _ as sup/sub, symbols in Unicode."""
    out, i = [], 0
    while i < len(s):
        c = s[i]
        if c in '^_':
            i += 1
            while s[i] == ' ':
                i += 1
            if s[i] == '{':
                j = match_brace(s, i)
                arg, i = s[i + 1:j], j + 1
            elif s[i] == '\\':
                m = re.match(r'\\[A-Za-z]+', s[i:])
                arg, i = m.group(0), i + len(m.group(0))
            else:
                arg, i = s[i], i + 1
            tag = 'sup' if c == '^' else 'sub'
            out.append(f'<{tag}>{math2html(arg, italic)}</{tag}>')
        elif c == '{':
            j = match_brace(s, i)
            inner = s[i + 1:j]
            mc = re.match(r'\\color\{([^}]*)\}', inner)
            if mc:
                out.append(f'<font color="{colour(mc.group(1))}">{math2html(inner[mc.end():], italic)}</font>')
            else:
                out.append(math2html(inner, italic))
            i = j + 1
        elif c == '\\':
            m = re.match(r'\\([A-Za-z]+|.)', s[i:])
            name = m.group(1)
            i += len(m.group(0))
            if name in ('mathbf', 'bm', 'boldsymbol'):
                arg, i = read_group(s, i)
                out.append('<b>' + math2html(arg, italic and name != 'mathbf') + '</b>')
            elif name in ('mathrm', 'operatorname', 'text', 'textrm', 'mathsf'):
                arg, i = read_group(s, i)
                out.append(math2html(arg, False))
            elif name == 'mathcal':
                arg, i = read_group(s, i)
                out.append(CAL.get(arg, arg))
            elif name in ('frac', 'tfrac', 'dfrac'):
                a, i = read_group(s, i)
                b, i = read_group(s, i)
                out.append(f'{math2html(a, italic)}/{math2html(b, italic)}')
            elif name in GREEK:
                g = GREEK[name]
                out.append(f'<i>{g}</i>' if italic and name[0].islower() else g)
            elif name in MATH_SYMS:
                out.append(MATH_SYMS[name])
            elif name == 'color':
                _, i = read_group(s, i)
        elif c.isalpha():
            out.append(f'<i>{c}</i>' if italic else c)
            i += 1
        elif c in '=+':
            out.append(f' {c} ')
            i += 1
        elif c == '-':
            out.append(' − ')
            i += 1
        elif c == ' ':
            i += 1
        elif c == '~':
            out.append(' ')
            i += 1
        else:
            out.append(escape(c, quote=False))
            i += 1
    return ''.join(out).replace('  ', ' ')


def tex2html(s, fnt):
    """Convert the TeX of a node into draw.io HTML (inline styles relative to fnt)."""
    out, i = [], 0
    while i < len(s):
        c = s[i]
        if c == '$':
            j = s.index('$', i + 1)
            out.append(math2html(s[i + 1:j]))
            i = j + 1
            continue
        if c == '{':
            j = match_brace(s, i)
            g, rest = font_switches(s[i + 1:j], fnt)
            body = tex2html(rest, g)
            if g.get('size') != fnt.get('size') or g.get('family') != fnt.get('family'):
                body = f'<font style="font-size:{fpx(g):.1f}px">{body}</font>'
            if g.get('color') != fnt.get('color'):
                body = f'<font color="{g["color"]}">{body}</font>'
            if g.get('italic') and not fnt.get('italic'):
                body = f'<i>{body}</i>'
            if g.get('bold') and not fnt.get('bold'):
                body = f'<b>{body}</b>'
            out.append(body)
            i = j + 1
        elif s.startswith('\\\\', i):
            i += 2
            if i < len(s) and s[i] == '[':
                i = s.index(']', i) + 1
            out.append('<br>')
        elif c == '\\':
            m = re.match(r'\\([A-Za-z]+|.)', s[i:])
            name = m.group(1)
            i += len(m.group(0))
            if name == 'ding':
                arg, i = read_group(s, i)
                out.append({'51': '\u2713', '55': '\u2717'}.get(arg, ''))
            elif name == 'textbf':
                arg, i = read_group(s, i)
                out.append('<b>' + tex2html(arg, dict(fnt, bold=True)) + '</b>')
            elif name in ('color', 'fontsize'):
                _, i = read_group(s, i)
                if name == 'fontsize':
                    _, i = read_group(s, i)
            elif name == 'cdots':
                out.append('\u00b7\u00b7\u00b7')
            elif name == 'quad':
                out.append('\u2003')
            elif name == ',':
                out.append('\u2009')
            elif name in ('%', '&', '#', '_'):
                out.append(escape(name))
            elif name == ' ':
                out.append(' ')
        elif c == '$':
            i += 1
        elif c == '~':
            out.append('\u00a0')
            i += 1
        else:
            out.append(escape(c, quote=False))
            i += 1
    return ''.join(out)


def plain(html):
    return re.sub(r'<[^>]+>', '', html.replace('<br>', '\n')).replace('&amp;', '&').replace('&lt;', '<').replace('&gt;', '>')


# ------------------------------------------------------------------ cells
CELLS = []      # each cell: dict(kind=..., ...) in draw.io px, y downwards
IMG_CACHE = {}


def load(path):
    if path not in IMG_CACHE:
        IMG_CACHE[path] = Image.open(path).convert('RGB')
    return IMG_CACHE[path]


def add_image(path, px0, py0, w_px, h_px, x, y, w, h):
    im = load(path)
    box = tuple(int(round(v)) for v in (px0, py0, px0 + w_px, py0 + h_px))
    ow, oh = max(48, int(round(w * 3))), max(48, int(round(h * 3)))      # three image pixels per draw.io px
    crop = im.crop(box).resize((ow, oh), Image.LANCZOS)
    buf = io.BytesIO()
    crop.save(buf, 'JPEG', quality=90)
    CELLS.append(dict(kind='image', x=x, y=y, w=w, h=h, crop=crop,
                      uri='data:image/jpeg,' + base64.b64encode(buf.getvalue()).decode()))


def add_rect(x, y, w, h, fill=None, stroke=None, sw=1.0, radius=0.0, dash=None):
    CELLS.append(dict(kind='rect', x=x, y=y, w=w, h=h, fill=fill, stroke=stroke, sw=sw, radius=radius, dash=dash))


def add_shape(kind, x, y, w, h, fill=None, stroke=None, sw=1.0, **kw):
    CELLS.append(dict(kind=kind, x=x, y=y, w=w, h=h, fill=fill, stroke=stroke, sw=sw, **kw))


def add_line(pts, stroke, sw, dash=None, start=None, end=None, arrow_px=8.0, rounded=False):
    CELLS.append(dict(kind='line', pts=pts, stroke=stroke, sw=sw, dash=dash, start=start, end=end, arrow=arrow_px,
                      rounded=rounded))


def add_text(x, y, anchor, html, fnt, isep_pt, align=None, bg=None, rotation=0):
    """Text anchored like a TikZ node at (x, y) px (anchor, inner sep in pt)."""
    size = fpx(fnt)
    lines = plain(html).split('\n')
    w = max(30.0, 0.6 * size * max(len(l) for l in lines)) + 8
    h = 1.2 * size * len(lines) + 2
    isep = isep_pt * PT
    slack = 0.13 * size                     # draw.io line box (1.2 em) vs. the TeX text box
    if 'west' in anchor:
        ha, bx = 'left', x + isep
    elif 'east' in anchor:
        ha, bx = 'right', x - isep - w
    else:
        ha, bx = 'center', x - w / 2
    if 'north' in anchor:
        va, by = 'top', y + isep - slack
    elif 'south' in anchor:
        va, by = 'bottom', y - isep + slack - h
    else:
        va, by = 'middle', y - h / 2
    CELLS.append(dict(kind='text', x=bx, y=by, w=w, h=h, html=html, fnt=fnt, size=size,
                      align=align or ha, valign=va, bg=bg, rotation=rotation))


# ------------------------------------------------------------------ TikZ styles of the figure
STYLES = {}
m = re.search(r'\\tikzset\{(.*?)\n\}', src, re.S)
for name, body in re.findall(r'(\w+)/\.style=\{(.*?)\},?\s*$', m.group(1), re.M):
    STYLES[name] = opts(body)
BASE_FONT = dict(family='sans', size=10.0, bold=False, italic=False, color=colour('black'))


def node_font(options):
    fnt, anchor, isep, text_col, align, fill = dict(BASE_FONT), 'center', None, None, None, None
    expanded = []
    for k, v in options:
        if v is None and k in STYLES:
            expanded += STYLES[k]
        else:
            expanded.append((k, v))
    for k, v in expanded:
        if k == 'font':
            fnt, _ = font_switches(v, fnt)
        elif k == 'anchor':
            anchor = v
        elif k == 'inner sep':
            isep = pt(v)
        elif k == 'text':
            text_col = colour(v)
        elif k == 'align':
            align = {'right': 'right', 'left': 'left'}.get(v)
        elif k == 'fill':
            fill = colour(v)
    if text_col:
        fnt['color'] = text_col
    if isep is None:
        isep = 0.3333 * fnt['size']
    return fnt, anchor, isep, align, fill


def draw_style(options):
    st = dict(stroke=None, fill=None, sw=0.4, radius=0.0, dash=None, start=None, end=None,
              shorten_start=0.0, shorten_end=0.0, arrow=None)
    for k, v in options:
        if v is None:
            if is_colour(k):
                st['stroke'] = colour(k)
            elif k == 'densely dotted':
                st['dash'] = (1.0, 1.5)
            elif k == 'densely dashed':
                st['dash'] = (3.0, 2.0)
            elif '-' in k and ('Stealth' in k or 'Triangle' in k or k in ('->', '<-', '<->')):
                left, right = k.split('-', 1) if not k.startswith('{') else (k[:match_brace(k, 0) + 1], k[match_brace(k, 0) + 2:])
                tip = lambda t: None if not t else ('block' if 'Triangle' in t else 'classic')
                st['start'], st['end'] = tip(left), tip(right)
                lm = re.search(r'length=([\d.]+)pt', k)
                st['arrow'] = float(lm.group(1)) if lm else None
        elif k == 'line width':
            st['sw'] = pt(v)
        elif k == 'rounded corners':
            st['radius'] = pt(v)
        elif k == 'dash pattern':
            a, b = re.findall(r'([\d.]+)pt', v)
            st['dash'] = (float(a), float(b))
        elif k == 'fill':
            st['fill'] = colour(v)
        elif k == 'draw':
            st['stroke'] = colour(v)
        elif k == 'shorten >':
            st['shorten_end'] = pt(v)
        elif k == 'shorten <':
            st['shorten_start'] = pt(v)
    return st


def dash_px(d, sw_pt):
    # draw.io dash patterns are in multiples of the line width
    return None if d is None else (d[0] / max(sw_pt, 0.2), d[1] / max(sw_pt, 0.2))


def shorten(pts, s0, s1):
    (x0, y0), (x1, y1) = pts[0], pts[-1]
    if len(pts) == 2:
        d = math.hypot(x1 - x0, y1 - y0)
        ux, uy = (x1 - x0) / d, (y1 - y0) / d
        return [(x0 + ux * s0, y0 + uy * s0), (x1 - ux * s1, y1 - uy * s1)]
    return pts


def emit_path(st, path, to_px, is_fill):
    """Emit cells for a TikZ path (rectangle, circle or polyline) with a style."""
    stroke = None if is_fill else (st['stroke'] or colour('black'))
    fill = st['fill'] if not is_fill else (st['stroke'] or colour('black'))
    sw = st['sw'] * PT
    m = re.fullmatch(rf'\({N},{N}\) rectangle \+\+\({N},{N}\)', path)
    m2 = re.fullmatch(rf'\({N},{N}\) rectangle \({N},{N}\)', path)
    if m or m2:
        x0, y0 = float((m or m2).group(1)), float((m or m2).group(2))
        if m:
            x1, y1 = x0 + float(m.group(3)), y0 + float(m.group(4))
        else:
            x1, y1 = float(m2.group(3)), float(m2.group(4))
        (ax, ay), (bx, by) = to_px(min(x0, x1), max(y0, y1)), to_px(max(x0, x1), min(y0, y1))
        add_rect(ax, ay, bx - ax, by - ay, fill=fill, stroke=stroke, sw=sw, radius=st['radius'] * PT,
                 dash=dash_px(st['dash'], st['sw']))
        return
    m = re.fullmatch(rf'\({N},{N}\) circle \({N}\)', path)
    if m:
        cx, cy = to_px(float(m.group(1)), float(m.group(2)))
        r = float(m.group(3)) * S
        add_shape('ellipse', cx - r, cy - r, 2 * r, 2 * r, fill=fill, stroke=stroke, sw=sw,
                  dash=dash_px(st['dash'], st['sw']))
        return
    label = None
    lm = re.search(r' node\[([^\]]*)\] \{(.*)\}$', path)
    if lm:
        label = (opts(lm.group(1)), lm.group(2))
        path = path[:lm.start()]
    closed = path.endswith('-- cycle')
    pts = [to_px(float(a), float(b)) for a, b in re.findall(rf'\((?:axis cs:)?{N},{N}\)', path)]
    if closed and len(pts) == 4:                # the encoders: trapezoids, wide on the left
        xs, ys = [p[0] for p in pts], [p[1] for p in pts]
        x0, x1, y0, y1 = min(xs), max(xs), min(ys), max(ys)
        right = sorted(p[1] for p in pts if abs(p[0] - x1) < 1e-6)
        inset = (right[0] - y0) / (y1 - y0)
        add_shape('trapezoid', x0, y0, x1 - x0, y1 - y0, fill=fill, stroke=stroke, sw=sw, size=inset)
        return
    if st['shorten_start'] or st['shorten_end']:
        pts = shorten(pts, st['shorten_start'] * PT, st['shorten_end'] * PT)
    add_line(pts, stroke or fill, sw, dash=dash_px(st['dash'], st['sw']), start=st['start'], end=st['end'],
             arrow_px=(st['arrow'] or 4.0) * PT, rounded=st['radius'] > 0)
    if label:
        lo, txt = label
        fnt, _, isep, align, bg = node_font(lo)
        (xa, ya), (xb, yb) = pts[0], pts[-1]
        anchor = 'south' if ('above', None) in lo else 'center'
        add_text((xa + xb) / 2, (ya + yb) / 2, anchor, tex2html(txt, fnt), fnt, isep)


def emit_node(options, at, text, to_px):
    names = [k for k, v in options]
    x, y = to_px(*at)
    if 'cross out' in names:
        st = draw_style(options)
        size = dict(options).get('minimum size')
        s = pt(size) * PT if size else 8 * PT
        add_shape('cross', x - s / 2, y - s / 2, s, s, stroke=st['stroke'], sw=st['sw'] * PT)
        return
    if 'diamond' in names:
        st = draw_style(options)
        isep = pt(dict(options).get('inner sep', '2pt'))
        s = 4 * isep * PT
        add_shape('rhombus', x - s / 2, y - s / 2, s, s, fill=st['fill'], stroke=st['stroke'], sw=st['sw'] * PT)
        return
    if not text.strip():
        return
    fnt, anchor, isep, align, bg = node_font(options)
    add_text(x, y, anchor, tex2html(text, fnt), fnt, isep, align=align, bg=bg)


def parse_node(line):
    """\\node[opts] at (x,y) {text};  ->  (opts, (x, y), text)."""
    i = line.index('\\node[') + 6
    depth, j = 1, i
    while depth:
        depth += {'[': 1, ']': -1}.get(line[j], 0)
        j += 1
    o = line[i:j - 1]
    m = re.match(rf'\s*at \((?:axis cs:)?{N},{N}\)\s*', line[j:])
    k = j + m.end()
    text, _ = read_group(line, k)
    return opts(o), (float(m.group(1)), float(m.group(2))), text


def parse_cmd(line):
    """\\draw[opts] path;  ->  (opts, path)."""
    i = line.index('[') + 1
    depth, j = 1, i
    while depth:
        depth += {'[': 1, ']': -1}.get(line[j], 0)
        j += 1
    return opts(line[i:j - 1]), line[j:].strip().rstrip(';').strip()


# ------------------------------------------------------------------ pgfplots charts
_ncm = re.search(r'ncm/\.style=\{(.*?)\n  \},', src, re.S)
if _ncm:                                   # Figure 1 has two pgfplots charts; Figure 2 has none
    ncm = dict(opts(_ncm.group(1)))
    AX_W, AX_H = pt(ncm['width']) * (2.54 / 72.27), pt(ncm['height']) * (2.54 / 72.27)    # cm
    TICK_LEN = pt(re.search(r'major tick length=([\d.]+pt)', src).group(1))
_star = re.search(r'star point ratio=([\d.]+)', src)
STAR_RATIO = float(_star.group(1)) if _star else 2.4
# label offsets measured on the pgfplots output (cm from the axis lines)
XTICK_DY, YTICK_DX, XLABEL_DY, YLABEL_DX = 0.295, 0.222, 0.607, 0.73
TICK_FONT = dict(BASE_FONT, size=7.0, color=colour('ink'))
LABEL_FONT = dict(BASE_FONT, size=7.5, color=colour('ink'))


def emit_axis(shift, aopts, body):
    a = dict(opts(aopts))
    xmin, xmax, ymin, ymax = (float(a[k]) for k in ('xmin', 'xmax', 'ymin', 'ymax'))
    xt = [float(v) for v in a['xtick'].strip('{}').split(',')]
    yt = [float(v) for v in a['ytick'].strip('{}').split(',')]
    xtl = [t.strip() for t in a['xticklabels'].strip('{}').split(',')] if 'xticklabels' in a else None
    ox, oy = shift

    def axcm(u, v):
        return ox + (u - xmin) / (xmax - xmin) * AX_W, oy + (v - ymin) / (ymax - ymin) * AX_H

    def to_px(u, v):
        cx, cy = axcm(u, v)
        return X(cx), Y(cy)

    grid = colour('gridc')
    gsw = 0.45 * PT
    gdash = dash_px((2.0, 1.6), 0.45)
    for u in xt:
        add_line([to_px(u, ymin), to_px(u, ymax)], grid, gsw, dash=gdash)
    for v in yt:
        add_line([to_px(xmin, v), to_px(xmax, v)], grid, gsw, dash=gdash)
    axc = colour('axisc')
    add_line([to_px(xmin, ymax), to_px(xmin, ymin), to_px(xmax, ymin)], axc, 1.0 * PT)
    tl = TICK_LEN * PT
    for u in xt:
        px, py = to_px(u, ymin)
        add_line([(px, py), (px, py + tl)], axc, 0.7 * PT)
    for v in yt:
        px, py = to_px(xmin, v)
        add_line([(px, py), (px - tl, py)], axc, 0.7 * PT)
    for i, u in enumerate(xt):
        lab = xtl[i] if xtl else ('%g' % u)
        px, py = to_px(u, ymin)
        add_text(px, py + XTICK_DY * S, 'center', escape(lab), TICK_FONT, 0)
    for v in yt:
        px, py = to_px(xmin, v)
        add_text(px - YTICK_DX * S, py, 'east', escape('%g' % v), TICK_FONT, 0)
    if 'xlabel' in a:
        px, py = to_px((xmin + xmax) / 2, ymin)
        add_text(px, py + XLABEL_DY * S, 'center', tex2html(a['xlabel'].strip('{}'), LABEL_FONT), LABEL_FONT, 0)
    if 'ylabel' in a:
        px, py = to_px(xmin, (ymin + ymax) / 2)
        add_text(px - YLABEL_DX * S, py, 'center', tex2html(a['ylabel'].strip('{}'), LABEL_FONT), LABEL_FONT, 0,
                 rotation=-90)
    for line in body:
        line = line.strip()
        if line.startswith('\\addplot'):
            o, rest = parse_cmd(line)
            od = dict(o)
            coords = [(float(u), float(v)) for u, v in re.findall(rf'\({N},{N}\)', rest)]
            col = next(colour(k) for k, v in o if v is None and is_colour(k))
            pts = [to_px(u, v) for u, v in coords]
            if ('only marks', None) not in o and len(pts) > 1:
                d = (3.0, 2.0) if ('densely dashed', None) in o else None
                lw = pt(od.get('line width', '0.4pt'))
                add_line(pts, col, lw * PT, dash=dash_px(d, lw))
            mark, r = od.get('mark'), pt(od.get('mark size', '2pt')) * PT
            mo = od.get('mark options', '')
            md = re.search(r'draw=([\w!]+)', mo)
            edge = colour(md.group(1)) if md else (colour('ink') if 'mk' in mo or mark == 'fstar' else None)
            esw = 0.45 * PT
            for px, py in pts:
                if mark == '*':
                    add_shape('ellipse', px - r, py - r, 2 * r, 2 * r, fill=col, stroke=edge, sw=esw)
                elif mark == 'square*':
                    add_shape('rect', px - r, py - r, 2 * r, 2 * r, fill=col, stroke=edge, sw=esw)
                elif mark == 'triangle*':
                    down = 'rotate=180' in mo
                    w, h = 1.732 * r, 1.5 * r
                    top = py - 0.5 * r if down else py - r
                    add_shape('triangle', px - w / 2, top, w, h, fill=col, stroke=edge, sw=esw,
                              direction='south' if down else 'north')
                elif mark == 'fstar':
                    R = 1.1 * r                    # minimum size = 2.2 x mark size (diameter)
                    w, h = 1.902 * R, (1 + math.cos(math.radians(36))) * R
                    add_shape('star', px - w / 2, py - R, w, h, fill=col, stroke=edge, sw=esw)
        elif line.startswith('\\node'):
            o, at, text = parse_node(line)
            emit_node(o, at, text, to_px)
        elif line.startswith('\\draw'):
            o, path = parse_cmd(line)
            emit_path(draw_style(o), path, to_px, False)


# ------------------------------------------------------------------ walk the TikZ picture
body = src[src.index('\\begin{tikzpicture}'):src.index('\\end{tikzpicture}')].split('\n')
clip = None
shift = None
axis_opts, axis_body, in_axis = None, [], False
k = 0
while k < len(body):
    line = body[k]
    s = line.strip()
    k += 1
    if not s or s.startswith('%') or s.startswith('\\path[use as bounding box]') or s.startswith('\\begin{tikzpicture}'):
        continue
    if in_axis:
        if s == '\\end{axis}':
            emit_axis(shift, axis_opts, axis_body)
            in_axis, axis_body = False, []
        else:
            axis_body.append(s)
        continue
    m = re.match(rf'\\begin\{{scope\}}\\clip(?:\[rounded corners=[\d.]+pt\])? \({N},{N}\) rectangle \+\+\({N},{N}\);', s)
    if m:
        clip = tuple(float(v) for v in m.groups())
        continue
    m = re.match(rf'\\begin\{{scope\}}\[shift=\{{\({N},{N}\)\}}\]', s)
    if m:
        shift = (float(m.group(1)), float(m.group(2)))
        continue
    if s.startswith('\\begin{axis}['):
        txt = s[len('\\begin{axis}['):]
        while not body[k - 1].strip().endswith(']'):
            txt += ' ' + body[k].strip()
            k += 1
        axis_opts = txt.rstrip(']').strip().rstrip(',')
        in_axis = True
        continue
    if s == '\\end{scope}':
        clip = None
        continue
    m = re.match(rf'\\node\[inner sep=0pt, outer sep=0pt, anchor=north west\] at \({N},{N}\) '
                 rf'\{{\\includegraphics\[width={N}cm\]\{{([^}}]+)\}}\}};', s)
    if m and clip:
        nx, ny, wcm, path = float(m.group(1)), float(m.group(2)), float(m.group(3)), m.group(4)
        cx, cy, cw, ch = clip
        k_cm = wcm / load(path).size[0]                   # cm per image pixel
        add_image(path, (cx - nx) / k_cm, (ny - (cy + ch)) / k_cm, cw / k_cm, ch / k_cm, X(cx), Y(cy + ch), cw * S, ch * S)
        continue
    if s.startswith('\\fill[') or s.startswith('\\draw['):
        o, path = parse_cmd(s)
        emit_path(draw_style(o), path, lambda u, v: (X(u), Y(v)), s.startswith('\\fill['))
        continue
    if s.startswith('\\node['):
        o, at, text = parse_node(s)
        emit_node(o, at, text, lambda u, v: (X(u), Y(v)))
        continue
    raise SystemExit('unhandled TikZ line: ' + s)


# ------------------------------------------------------------------ draw.io XML
def f1(v):
    return f'{v:.2f}'


def style_of(c):
    sw = f"strokeWidth={c['sw']:.2f};" if c.get('sw') else ''
    stroke = f"strokeColor={c['stroke']};" if c.get('stroke') else 'strokeColor=none;'
    fill = f"fillColor={c['fill']};" if c.get('fill') else 'fillColor=none;'
    if c['kind'] == 'image':
        return f"shape=image;html=1;imageAspect=0;aspect=fixed;image={c['uri']};"
    if c['kind'] == 'rect':
        r = c.get('radius', 0.0)
        rnd = f'rounded=1;absoluteArcSize=1;arcSize={2 * r:.2f};' if r > 0 else 'rounded=0;'
        dash = f"dashed=1;dashPattern={c['dash'][0]:.2f} {c['dash'][1]:.2f};" if c.get('dash') else ''
        return f'{rnd}whiteSpace=wrap;html=1;{fill}{stroke}{sw}{dash}'
    if c['kind'] == 'ellipse':
        dash = f"dashed=1;dashPattern={c['dash'][0]:.2f} {c['dash'][1]:.2f};" if c.get('dash') else ''
        return f'ellipse;whiteSpace=wrap;html=1;{fill}{stroke}{sw}{dash}'
    if c['kind'] == 'rhombus':
        return f'rhombus;whiteSpace=wrap;html=1;{fill}{stroke}{sw}'
    if c['kind'] == 'triangle':
        return f"triangle;direction={c['direction']};whiteSpace=wrap;html=1;{fill}{stroke}{sw}"
    if c['kind'] == 'star':
        return f'shape=mxgraph.basic.star;whiteSpace=wrap;html=1;{fill}{stroke}{sw}'
    if c['kind'] == 'trapezoid':
        return (f"shape=trapezoid;perimeter=trapezoidPerimeter;fixedSize=0;size={c['size']:.4f};direction=south;"
                f'whiteSpace=wrap;html=1;{fill}{stroke}{sw}')
    if c['kind'] == 'cross':
        return f'shape=umlDestroy;whiteSpace=wrap;html=1;fillColor=none;{stroke}{sw}'
    if c['kind'] == 'text':
        fnt = c['fnt']
        fam = 'Helvetica' if fnt['family'] == 'sans' else 'Times New Roman'
        fs = (1 if fnt['bold'] else 0) + (2 if fnt['italic'] else 0)
        bg = f"labelBackgroundColor={c['bg']};" if c['bg'] else ''
        rot = f"rotation={c['rotation']};" if c['rotation'] else ''
        return (f"text;html=1;strokeColor=none;fillColor=none;align={c['align']};verticalAlign={c['valign']};"
                f"whiteSpace=nowrap;spacing=0;fontFamily={fam};fontSize={c['size']:.1f};fontColor={fnt['color']};"
                f'fontStyle={fs};{bg}{rot}')
    raise ValueError(c['kind'])


def edge_style(c):
    s = f"html=1;rounded={1 if c.get('rounded') else 0};edgeStyle=none;strokeColor={c['stroke']};strokeWidth={c['sw']:.2f};"
    s += f"startArrow={c['start'] or 'none'};endArrow={c['end'] or 'none'};"
    if c['start'] or c['end']:
        s += f"startFill=1;endFill=1;startSize={c['arrow']:.1f};endSize={c['arrow']:.1f};"
    if c['dash']:
        s += f"dashed=1;dashPattern={c['dash'][0]:.2f} {c['dash'][1]:.2f};"
    return s


xml = ['<mxfile host="Electron">',
       ('  <diagram name="Figure 1: ReCoCo teaser" id="recoco-teaser">' if src.startswith('% Figure 1')
        else '  <diagram name="Figure 2: ReCoCo method overview" id="recoco-method">'),
       f'    <mxGraphModel grid="1" gridSize="10" guides="1" tooltips="1" connect="1" arrows="1" fold="1" page="1" '
       f'pageScale="1" pageWidth="1400" pageHeight="{int(round(H_CM * S))}" background="#FFFFFF" math="0" shadow="0">',
       '      <root>', '        <mxCell id="0"/>', '        <mxCell id="1" parent="0"/>']
for n, c in enumerate(CELLS, start=2):
    if c['kind'] == 'line':
        (sx, sy), (tx, ty) = c['pts'][0], c['pts'][-1]
        mid = ''.join(f'<mxPoint x="{f1(px)}" y="{f1(py)}"/>' for px, py in c['pts'][1:-1])
        arr = f'<Array as="points">{mid}</Array>' if mid else ''
        xml.append(f'        <mxCell id="{n}" parent="1" edge="1" value="" style="{escape(edge_style(c))}">'
                   f'<mxGeometry relative="1" as="geometry"><mxPoint x="{f1(sx)}" y="{f1(sy)}" as="sourcePoint"/>'
                   f'<mxPoint x="{f1(tx)}" y="{f1(ty)}" as="targetPoint"/>{arr}</mxGeometry></mxCell>')
    else:
        value = escape(c['html']) if c['kind'] == 'text' else ''
        xml.append(f'        <mxCell id="{n}" parent="1" vertex="1" value="{value}" style="{escape(style_of(c))}">'
                   f'<mxGeometry x="{f1(c["x"])}" y="{f1(c["y"])}" width="{f1(c["w"])}" height="{f1(c["h"])}" '
                   f'as="geometry"/></mxCell>')
xml += ['      </root>', '    </mxGraphModel>', '  </diagram>', '</mxfile>', '']
open(OUT, 'w').write('\n'.join(xml))
print(f'{OUT}: {len(CELLS)} cells ({sum(c["kind"] == "image" for c in CELLS)} images, '
      f'{sum(c["kind"] == "text" for c in CELLS)} texts, {sum(c["kind"] == "line" for c in CELLS)} lines)')


# ------------------------------------------------------------------ preview (PIL), for checking only
if PREVIEW:
    Z = 2.0
    W_PX, H_PX = int(1400 * Z), int(round(H_CM * S * Z))
    img = Image.new('RGB', (W_PX, H_PX), 'white')
    d = ImageDraw.Draw(img)
    FONTS = {}

    def font(fnt, size):
        fam = 'Sans' if fnt['family'] == 'sans' else 'Serif'
        style = {(False, False): 'Regular', (True, False): 'Bold', (False, True): 'Italic', (True, True): 'BoldItalic'}
        key = (fam, fnt['bold'], fnt['italic'], round(size))
        if key not in FONTS:
            FONTS[key] = ImageFont.truetype(f'/usr/share/fonts/truetype/liberation/Liberation{fam}-'
                                            f'{style[(fnt["bold"], fnt["italic"])]}.ttf', max(6, round(size)))
        return FONTS[key]

    def zz(v):
        return v * Z

    def dashed_line(p0, p1, col, w, dash):
        x0, y0 = p0
        x1, y1 = p1
        L = math.hypot(x1 - x0, y1 - y0)
        if not dash or L == 0:
            d.line([p0, p1], fill=col, width=w)
            return
        on, off = dash[0] * w, dash[1] * w
        t = 0.0
        while t < L:
            t1 = min(L, t + on)
            d.line([(x0 + (x1 - x0) * t / L, y0 + (y1 - y0) * t / L), (x0 + (x1 - x0) * t1 / L, y0 + (y1 - y0) * t1 / L)],
                   fill=col, width=w)
            t = t1 + off

    def head(p_from, p_to, col, size):
        ang = math.atan2(p_to[1] - p_from[1], p_to[0] - p_from[0])
        a, b = ang + math.radians(155), ang - math.radians(155)
        d.polygon([p_to, (p_to[0] + size * math.cos(a), p_to[1] + size * math.sin(a)),
                   (p_to[0] + size * math.cos(b), p_to[1] + size * math.sin(b))], fill=col)

    for c in CELLS:
        k = c['kind']
        if k == 'line':
            pts = [(zz(x), zz(y)) for x, y in c['pts']]
            w = max(1, round(zz(c['sw'])))
            for p0, p1 in zip(pts[:-1], pts[1:]):
                dashed_line(p0, p1, c['stroke'], w, c['dash'])
            if c['end']:
                head(pts[-2], pts[-1], c['stroke'], zz(c['arrow']))
            if c['start']:
                head(pts[1], pts[0], c['stroke'], zz(c['arrow']))
            continue
        x0, y0, x1, y1 = zz(c['x']), zz(c['y']), zz(c['x'] + c['w']), zz(c['y'] + c['h'])
        w = max(1, round(zz(c.get('sw') or 0))) if c.get('stroke') else 0
        if k == 'image':
            img.paste(c['crop'].resize((max(1, round(x1 - x0)), max(1, round(y1 - y0)))), (round(x0), round(y0)))
        elif k == 'rect':
            if c.get('dash') and c.get('stroke'):     # dashed outline: four dashed sides
                if c['fill']:
                    d.rectangle([x0, y0, x1, y1], fill=c['fill'])
                for p0, p1 in [((x0, y0), (x1, y0)), ((x1, y0), (x1, y1)), ((x1, y1), (x0, y1)), ((x0, y1), (x0, y0))]:
                    dashed_line(p0, p1, c['stroke'], w, c['dash'])
            else:
                d.rounded_rectangle([x0, y0, x1, y1], radius=zz(c.get('radius', 0.0)), fill=c['fill'], outline=c['stroke'], width=w)
        elif k == 'ellipse':
            if c.get('dash') and c.get('stroke'):     # dashed outline: arcs of dash length along the circle
                d.ellipse([x0, y0, x1, y1], fill=c['fill'])
                circ = math.pi * (x1 - x0)
                on, off = c['dash'][0] * w, c['dash'][1] * w
                t = 0.0
                while t < circ:
                    d.arc([x0, y0, x1, y1], 360 * t / circ, 360 * min(circ, t + on) / circ, fill=c['stroke'], width=w)
                    t += on + off
            else:
                d.ellipse([x0, y0, x1, y1], fill=c['fill'], outline=c['stroke'], width=w)
        elif k == 'rhombus':
            cx, cy = (x0 + x1) / 2, (y0 + y1) / 2
            d.polygon([(cx, y0), (x1, cy), (cx, y1), (x0, cy)], fill=c['fill'], outline=c['stroke'], width=w)
        elif k == 'triangle':
            pts = ([((x0 + x1) / 2, y0), (x1, y1), (x0, y1)] if c['direction'] == 'north'
                   else [(x0, y0), (x1, y0), ((x0 + x1) / 2, y1)])
            d.polygon(pts, fill=c['fill'], outline=c['stroke'], width=w)
        elif k == 'star':
            R = (y1 - y0) / (1 + math.cos(math.radians(36)))
            cx, cy = (x0 + x1) / 2, y0 + R
            pts = []
            for i in range(10):
                rr = R if i % 2 == 0 else R / STAR_RATIO
                a = math.radians(-90 + 36 * i)
                pts.append((cx + rr * math.cos(a), cy + rr * math.sin(a)))
            d.polygon(pts, fill=c['fill'], outline=c['stroke'], width=w)
        elif k == 'trapezoid':
            ins = c['size'] * (y1 - y0)
            d.polygon([(x0, y0), (x1, y0 + ins), (x1, y1 - ins), (x0, y1)], fill=c['fill'], outline=c['stroke'], width=w)
        elif k == 'cross':
            d.line([(x0, y0), (x1, y1)], fill=c['stroke'], width=w)
            d.line([(x0, y1), (x1, y0)], fill=c['stroke'], width=w)
        elif k == 'text':
            fnt = c['fnt']
            f = font(fnt, zz(c['size']))
            lines = plain(c['html']).split('\n')
            lh = 1.2 * zz(c['size'])
            tw = max(d.textlength(l, font=f) for l in lines)
            th = lh * len(lines)
            canvas = Image.new('RGBA', (int(tw + 4), int(th + 4)), (255, 255, 255, 0))
            cd = ImageDraw.Draw(canvas)
            for i, l in enumerate(lines):
                lw_ = cd.textlength(l, font=f)
                lx = {'left': 0, 'right': tw - lw_, 'center': (tw - lw_) / 2}[c['align']]
                cd.text((lx + 2, 2 + i * lh + 0.1 * zz(c['size'])), l, font=f, fill=fnt['color'])
            if c['rotation']:
                canvas = canvas.rotate(-c['rotation'], expand=True)
            bw, bh = canvas.size
            bx = {'left': x0, 'right': x1 - bw, 'center': (x0 + x1 - bw) / 2}[c['align']]
            by = {'top': y0, 'bottom': y1 - bh, 'middle': (y0 + y1 - bh) / 2}[c['valign']]
            if c['rotation']:
                bx, by = (x0 + x1 - bw) / 2, (y0 + y1 - bh) / 2
            if c['bg']:
                d.rectangle([bx, by, bx + bw, by + bh], fill=c['bg'])
            img.paste(canvas, (round(bx), round(by)), canvas)
    img.save(PREVIEW)
    print('preview:', PREVIEW)


==> img/teaser_src/gen_teaser.py <==
# Generates img/teaser_src/teaser.tex: double-column Figure 1 (above the abstract).
# Left column: (a) the idea and its effect; right column: charts (b) and (c) side by side.
# Usage (in img/teaser_src): python3 gen_teaser.py teaser.tex && pdflatex teaser.tex && mv teaser.pdf ../teaser.pdf
# Editable draw.io version (same geometry): python3 gen_drawio.py teaser.tex ../teaser.drawio
import sys
OUT = sys.argv[1]

W = 17.4625                     # \textwidth of the CVPR template (6.875 in)
CW = 8.255                      # \columnwidth (3.25 in); the right column starts at W - CW
XR = W / 2                      # (b) and (c) take the right half of the text width
H = 5.75
YB = 0.32                       # bottom of the figure: the sub-captions (a)-(c) are set by LaTeX below it
XA = 8.50                       # right edge of panel (a)

def f(x): return f"{x:.3f}"
L = []
A = L.append
A(r"""% Figure 1, double column (\textwidth = 17.46 cm). Generated by gen_teaser.py; edit there.
% Left half, (a), in the style of Figure 1 of TIPSv2: a COCO train2017 image (000000238700: giraffe, zebra,
%   trees, grass, sky); the student takes a local view (pixels 0-320 x 200-520), the teacher a global view
%   (130-630 x 20-520). One diagram shows both what ReCoCo does not do (patch-to-patch matching, crossed) and
%   what it does: the overlap patches only (130-320 x 200-520; grey tokens are outside the overlap: the zebra's
%   head, the giraffe's head, a palm) are averaged into a composition per view, a histogram with a class patch
%   per column (giraffe, zebra, tree, grass), and the compositions are matched. Below a grey dashed divider,
%   in the format of panel (e) of Figure 2: why average prototype predictions, not embeddings. Bars are
%   illustrative.
% Right column, (b) and (c): as before (Tables 1 and 4).
\RequirePackage{fix-cm}
\documentclass[border=0pt]{standalone}
\usepackage{times}
\usepackage[scaled=.92]{helvet}
\usepackage{amsmath,amssymb}
\usepackage{sansmath}
\usepackage{pifont}
\usepackage{tikz}
\usepackage{pgfplots}
\pgfplotsset{compat=1.17}
\usetikzlibrary{arrows.meta,calc,shapes.geometric,shapes.misc}
\pgfdeclareplotmark{fstar}{\node[star, star points=5, star point ratio=2.4, fill, draw=ink, line width=.45pt, inner sep=0pt, minimum size=2.2*\pgfplotmarksize]{};}

\definecolor{ours}{RGB}{236,172,0}
\definecolor{oursT}{RGB}{168,116,0}
\definecolor{cgssl}{RGB}{214,48,49}
\definecolor{cribo}{RGB}{0,135,90}
\definecolor{ibot}{RGB}{40,40,40}
\definecolor{capi}{RGB}{128,72,170}
\definecolor{mae}{RGB}{40,100,245}
\definecolor{croc}{RGB}{160,100,40}
\definecolor{note}{RGB}{105,105,105}
\definecolor{axisc}{RGB}{45,45,45}
\definecolor{ink}{RGB}{34,34,34}
\definecolor{gridc}{RGB}{205,205,205}
\definecolor{glob}{HTML}{CF6A1F}
\definecolor{loc}{HTML}{2D6CB5}
\definecolor{shared}{HTML}{8E5BA8}
\definecolor{sfill}{HTML}{D7E6F6}
\definecolor{sedge}{HTML}{8DB4E2}
\definecolor{sbar}{HTML}{5E93D1}
\definecolor{tfill}{HTML}{FBE2CC}
\definecolor{tedge}{HTML}{EDB07E}
\definecolor{tbar}{HTML}{E58E4C}
\definecolor{arrowc}{HTML}{5A5A5A}
\definecolor{good}{RGB}{47,125,79}
% prototypes of the lamb in ReCoCo's prototype map (colours of the prototype-map figure)
\definecolor{protoH}{RGB}{0,136,86}
\definecolor{protoB}{RGB}{190,0,50}
\definecolor{protoG}{RGB}{135,86,146}
\definecolor{protoBg}{RGB}{243,195,0}
\definecolor{protoGr}{RGB}{246,150,0}
\definecolor{bad}{RGB}{179,58,58}

\tikzset{
  sub/.style={font=\rmfamily\fontsize{8}{9.6}\selectfont, text=ink, anchor=north},
  title/.style={font=\sffamily\bfseries\fontsize{8}{9.6}\selectfont, text=ink, anchor=north west, inner sep=0pt},
  lab/.style={font=\sffamily\sansmath\fontsize{7}{8.4}\selectfont, text=ink},
  blab/.style={font=\sffamily\sansmath\bfseries\fontsize{7}{8.4}\selectfont},
  alab/.style={font=\sffamily\sansmath\fontsize{7.5}{9}\selectfont, text=ink},
  mk/.style={draw=ink, line width=.45pt},
}
\pgfplotsset{
  ncm/.style={
    scale only axis, width=3.35cm, height=3.35cm,
    axis lines=left, axis line style={axisc, line width=1pt, -},
    tick style={axisc, line width=.7pt}, major tick length=2.5pt, tick align=outside,
    tick label style={font=\sffamily\sansmath\fontsize{7}{8}\selectfont, text=ink},
    label style={font=\sffamily\fontsize{7.5}{9}\selectfont, text=ink},
    xlabel style={yshift=3pt}, ylabel style={yshift=-3pt},
    grid=major, major grid style={gridc, line width=.45pt, dash pattern=on 2pt off 1.6pt},
    clip=false,
  },
}

\begin{document}
\begin{tikzpicture}[x=1cm,y=1cm]""")
A(f"\\path[use as bounding box] (0,{YB}) rectangle ({W},{H});")

# ================================================================ (a) TIPSv2-style: one diagram (patch-to-patch vs composition), why prototypes
A("% ================================================================ (a) merged diagram, dashed divider, why prototypes")
IMG = "assets/coco_train2017_000000238700.jpg"          # COCO train2017 image 000000238700 (640 x 523)
GRAY = "assets/coco_train2017_000000238700_gray.jpg"
IW = 640
GV = (130, 20, 500)                                      # global view -> teacher (x0, y0, side in pixels)
LV = (0, 200, 320)                                       # local view -> student; overlap: 130-320 x 200-520
def crop(cx, cy, side, x0, y0, s, src=IMG):
    """A square crop of the photo, with square corners."""
    k = side / s
    return (f"\\begin{{scope}}\\clip ({f(cx-side/2)},{f(cy-side/2)}) rectangle ++({side},{side});\n"
            f"  \\node[inner sep=0pt, outer sep=0pt, anchor=north west] at ({f(cx-side/2-x0*k)},{f(cy+side/2+y0*k)}) "
            f"{{\\includegraphics[width={IW*k:.4f}cm]{{{src}}}}};\n\\end{{scope}}")
def txt(x, y, t, anchor='north', color='ink', size=8, extra=''):
    return f"\\node[anchor={anchor}, inner sep=1.5pt, align=center, text={color}, font=\\sffamily\\fontsize{{{size}}}{{{size*1.2:.1f}}}\\selectfont{extra}] at ({f(x)},{f(y)}) {{{t}}};"
def tok(x, y, cr, border, src=IMG):
    return [crop(x, y, TK, *cr, src=src),
            f"\\draw[{border}, line width=1.3pt] ({f(x-TK/2)},{f(y-TK/2)}) rectangle ++({TK},{TK});"]
YS, YT = 5.00, 3.50                                      # student and teacher rows
YM = (YS + YT) / 2
TK = 0.54                                                # token side
PAD = 0.10                                               # padding of the overlap group around its tokens
# ---- inputs: the two views, the global one drawn larger (no overlap marked)
for (y, v, size) in [(YS, LV, 1.00), (YT, GV, 1.22)]:
    A(crop(0.66, y, size, *v))
# ---- encoders: trapezoids, the student named above and the teacher below
for (y, fill, edge, name, up) in [(YS, 'sfill', 'sedge', 'Student', True), (YT, 'tfill', 'tedge', 'Teacher', False)]:
    A(f"\\draw[{edge}, fill={fill}, line width=.6pt, line join=round] (1.47,{f(y-0.36)}) -- (1.90,{f(y-0.19)}) -- (1.90,{f(y+0.19)}) -- (1.47,{f(y+0.36)}) -- cycle;")
    A(txt(1.40, y + 0.40 if up else y - 0.37, name, anchor='south west' if up else 'north west', size=8))
# ---- output tokens: grey outside the overlap (one per view, same column), in colour inside it (grouped)
XG = 2.44                                                # grey token of each view
GX = [3.55, 4.21, 4.87, 5.53]                            # teacher tokens of the overlap (fine patches)
SX = [3.55, 4.54, 5.53]                                  # student tokens of the overlap (coarse patches)
T_IN = [(150, 328, 48), (255, 232, 48), (150, 235, 48), (150, 450, 48)]   # zebra, giraffe, trees, grass
S_IN = [(120, 318, 80), (240, 210, 80), (140, 440, 80)]                    # zebra, giraffe, grass
T_OUT = (548, 72, 64)                                    # giraffe head (outside the overlap)
S_OUT = (15, 318, 80)                                    # zebra head (outside the overlap)
for (y, xs) in [(YS, SX), (YT, GX)]:
    A(f"\\draw[shared, line width=1.1pt, rounded corners=3pt] ({f(xs[0]-TK/2-PAD)},{f(y-TK/2-PAD)}) rectangle ({f(xs[-1]+TK/2+PAD)},{f(y+TK/2+PAD)});")
L += tok(XG, YS, S_OUT, 'note!35', GRAY)
L += tok(XG, YT, T_OUT, 'note!35', GRAY)
for x, cr in zip(SX, S_IN): L += tok(x, YS, cr, 'sedge')
for x, cr in zip(GX, T_IN): L += tok(x, YT, cr, 'tedge')
XDOT = (XG + TK/2 + SX[0] - TK/2 - PAD) / 2              # dots midway between the grey token and the group
A(txt(XDOT, YS, "$\\cdots$", anchor='center', color='note', size=9))
A(txt(XDOT, YT, "$\\cdots$", anchor='center', color='note', size=9))
A(txt((SX[0] + SX[-1]) / 2, YS + TK/2 + PAD + 0.02, "Overlap patches only", anchor='south', color='shared!90!black', size=8))
A(txt(XG, YM, "outside\\\\[-1pt]the overlap", anchor='center', color='note', size=7, extra='\\itshape'))
# ---- patch-to-patch: what ReCoCo does not do
for (a, b) in [(SX[0], GX[0]), (SX[1], GX[1])]:
    A(f"\\draw[{{Stealth[length=3.5pt]}}-{{Stealth[length=3.5pt]}}, arrowc, line width=1pt] ({f(a)},{f(YS-TK/2-PAD-0.06)}) -- ({f(b)},{f(YT+TK/2+PAD+0.06)});")
    A(f"\\node[draw=bad, line width=1.6pt, cross out, minimum size=8.5pt, inner sep=0pt] at ({f((a+b)/2)},{f(YM)}) {{}};")
A(txt((SX[1] + GX[1]) / 2 + 0.22, YM, "no patch-to-patch\\\\[-1pt]matching", anchor='west', color='bad', size=7.5, extra=''))

# ---- composition of each group: mean prototype prediction, one class patch per column
HW = 0.46                                                # histogram column width
HX0 = XA - 4 * HW                                        # histogram left edge
TH = 0.40                                                # class thumbnail under each column
CLS = [(290, 230, 60), (80, 330, 60), (200, 40, 60), (20, 440, 60)]      # giraffe, zebra, tree, grass
SV = [0.30, 0.18, 0.16, 0.36]; TV = [0.29, 0.19, 0.15, 0.37]
HB = 1.25                                                # cm per unit of probability
def comp(yb, colour, vals, hb=HB):
    o = []
    for i, (v, cc) in enumerate(zip(vals, CLS)):
        xc = HX0 + i * HW + HW / 2
        o.append(f"\\fill[{colour}] ({f(xc-0.14)},{f(yb)}) rectangle ++(0.28,{v*hb:.3f});")
        o.append(crop(xc, yb - 0.06 - TH / 2, TH, *cc))
    # the baseline is drawn last, so that no bar covers it
    o.append(f"\\draw[ink, line width=.6pt] ({f(HX0-0.02)},{f(yb)}) -- ({f(HX0+4*HW+0.02)},{f(yb)});")
    return o
YBS, YBT = YS - 0.17, YT - 0.17
L += comp(YBS, 'sbar', SV)
L += comp(YBT, 'tbar', TV)
for (y, xs, c) in [(YS, SX, 'sedge'), (YT, GX, 'tedge')]:
    A(f"\\draw[-{{Stealth[length=3.5pt]}}, arrowc, line width=1pt] ({f(xs[-1]+TK/2+PAD+0.07)},{f(y)}) -- ({f(HX0-0.10)},{f(y)});")
    A(txt((xs[-1] + TK/2 + PAD + HX0) / 2 - 0.01, y + 0.02, "mean", anchor='south', size=7.5, extra='\\itshape'))
MXH = HX0 + 2 * HW
A(txt(MXH, YBS + 0.38 * HB + 0.03, "Composition", anchor='south', size=8))
YA0, YA1 = YBT + 0.38 * HB + 0.07, YBS - 0.06 - TH - 0.07   # between the teacher's bars and the student's thumbnails
A(f"\\draw[{{Stealth[length=3.8pt]}}-{{Stealth[length=3.8pt]}}, good, line width=1.2pt] ({f(MXH - 0.42)},{f(YA0)}) -- ({f(MXH - 0.42)},{f(YA1)});")
A(txt(MXH - 0.32, (YA0 + YA1) / 2, "match \\ding{51}", anchor='west', color='good', size=8))

# ---- divider, as in TIPSv2
YD = 2.70
A(f"\\draw[note!70, line width=.7pt, dash pattern=on 2.5pt off 2pt] (0.05,{f(YD)}) -- ({f(XA)},{f(YD)});")

# ---- why average prototype predictions, not embeddings (format of panel (e) of Figure 2)
A(f"\\node[anchor=north west, inner sep=0pt, text=ink, font=\\sffamily\\fontsize{{8.5}}{{10.2}}\\selectfont] at (0.05,{f(YD-0.15)}) {{\\textbf{{Why}} average prototype predictions, not embeddings?}};")
WP = 0.50                                                # patch side, the same for every patch of this section
PA, PB = (290, 230, 60), (80, 330, 60)                   # a giraffe patch and a zebra patch (columns 1 and 2)
YL = 0.99                                                # top of the labels (both halves)
SEP = 3.62                                               # separator between the two halves
R1, R2 = 1.89, 1.29                                      # centres of the two patch rows (right half)
def patch(cx, cy, cr):
    return [crop(cx, cy, WP, *cr),
            f"\\draw[ink!45, line width=.5pt] ({f(cx-WP/2)},{f(cy-WP/2)}) rectangle ++({WP},{WP});"]
# left: the average of the two features is an unknown point midway between them
LY = 1.36                                                # the line joining the two features
FA, FB = 0.68, 3.02; FM = (FA + FB) / 2
PY = LY + 0.47                                           # patch centres, above the line ends
A(f"\\draw[ink!60, line width=.8pt] ({f(FA)},{f(LY)}) -- ({f(FB)},{f(LY)});")
for xx, cr in [(FA, PA), (FB, PB)]:
    L += patch(xx, PY, cr)
    A(f"\\fill[ink!75] ({f(xx)},{f(LY)}) circle (0.05);")
# a dashed line cutting the line at its middle (one dash centred on the crossing), with a plain question mark on top
A(f"\\draw[ink!60, line width=.8pt, dash pattern=on 2pt off 1.5pt] ({f(FM)},{f(LY-0.158)}) -- ({f(FM)},{f(LY+0.29)});")
A(txt(FM, LY + 0.31, "?", anchor='south', color='ink', size=11))
A(txt(FM, YL, "Embedding mean\\\\[-1pt]{\\color{note}\\itshape\\fontsize{7}{8.4}\\selectfont may favour another prototype}", anchor='north', size=8))
# separator between the two halves
A(f"\\draw[note!60, line width=.6pt, dash pattern=on 2pt off 2pt] ({f(SEP)},{f(0.50)}) -- ({f(SEP)},{f(R1+WP/2)});")
# right: each patch's prediction over the prototypes, and their mean, which keeps both concepts
BW, BS = 0.16, 0.25                                      # bar width and step (input histograms)
HWID = 3 * BS + BW
def ph(x0, y0, vals, colour='ink!60', h=0.62):
    o = [f"\\fill[{colour}] ({f(x0+i*BS)},{f(y0)}) rectangle ++({BW},{v*h:.3f});" for i, v in enumerate(vals)]
    o.append(f"\\draw[ink, line width=.5pt] ({f(x0-0.03)},{f(y0)}) -- ({f(x0+HWID+0.03)},{f(y0)});")
    return o
X0 = 4.14                                                # patch centre (both rows)
HX = X0 + WP / 2 + 0.13                                  # input histograms
for (ry, cr, vals) in [(R1, PA, [0.62, 0.07, 0.05, 0.06]), (R2, PB, [0.06, 0.62, 0.05, 0.07])]:
    L += patch(X0, ry, cr)
    L += ph(HX, ry - WP / 2, vals)
XK = HX + HWID + 0.15                                    # bracket joining the two predictions
BT, BB = R1 - WP / 2 + 0.16, R2 - WP / 2 + 0.16          # bracket ends, at mid-height of each histogram
A(f"\\draw[ink!70, line width=.7pt] ({f(XK-0.07)},{f(BT)}) -- ({f(XK)},{f(BT)}) -- ({f(XK)},{f(BB)}) -- ({f(XK-0.07)},{f(BB)});")
YMID = (BT + BB) / 2
A(f"\\draw[-{{Stealth[length=3.5pt]}}, ink!70, line width=.9pt] ({f(XK)},{f(YMID)}) -- ({f(HX0-0.10)},{f(YMID)}) node[midway, above, inner sep=1.5pt, font=\\sffamily\\itshape\\fontsize{{7.5}}{{9}}\\selectfont, text=ink] {{mean}};")
# the mean prediction, drawn like the compositions above and in the same columns
L += comp(YMID + 0.06, 'good', [0.34, 0.34, 0.05, 0.065])
A(txt((X0 - WP / 2 + XA) / 2, YL, "Prediction mean {\\color{good}\\ding{51}}\\\\[-1pt]{\\color{note}\\itshape\\fontsize{7}{8.4}\\selectfont keeps both concepts}", anchor='north', size=8))

# ================================================================ (b) and (c), right column
XB, XC, YAX = XR + 0.90, XR + W / 4 + 0.98, 1.5
A("% ================================================================ (b) backbone sizes")
A(f"\\begin{{scope}}[shift={{({f(XB)},{YAX})}}]")
A(r"""\begin{axis}[ncm,
  xmin=0.55, xmax=4.0, xtick={1,2,3}, xticklabels={ViT-S, ViT-B, ViT-L},
  ymin=34, ymax=50.5, ytick={34,38,42,46,50},
  ylabel={Mean seg.\ score}, xlabel={Backbone},
]
  \addplot[mae, line width=1.1pt, mark=triangle*, mark size=2.1pt, mark options={mk}] coordinates {(2,35.88) (3,37.72)};
  \addplot[only marks, croc, mark=*, mark size=1.8pt, mark options={mk}] coordinates {(1,35.83)};
  \addplot[ibot,  line width=1.1pt, mark=square*, mark size=1.7pt, mark options={mk}] coordinates {(1,38.01) (2,43.00) (3,44.13)};
  \addplot[cribo, line width=1.1pt, mark=*, mark size=1.8pt, mark options={mk}] coordinates {(1,41.73) (2,43.05)};
  \addplot[capi,  only marks, mark=triangle*, mark size=2.3pt, mark options={mk}] coordinates {(3,45.22)};
  \addplot[cgssl, line width=1.1pt, mark=*, mark size=1.8pt, mark options={mk}] coordinates {(1,42.58) (2,44.45) (3,47.08)};
  \addplot[ours,  line width=1.4pt, mark=fstar, mark size=3.2pt] coordinates {(1,44.73) (2,47.38)};
  \node[blab, text=oursT, anchor=south, inner sep=4pt] at (axis cs:2,47.38) {ReCoCo (ours)};
  \node[lab, text=cgssl, anchor=west, inner sep=3pt] at (axis cs:3,47.3) {CG-SSL};
  \node[lab, text=capi, anchor=west, inner sep=3pt] at (axis cs:3,45.6) {CAPI};
  \node[lab, text=ibot, anchor=west, inner sep=3pt] at (axis cs:3,43.75) {iBOT};
  \node[lab, text=cribo, anchor=north west, inner sep=1.5pt] at (axis cs:2.05,42.65) {CrIBo};
  \node[lab, text=mae, anchor=west, inner sep=3pt] at (axis cs:3,38.1) {MAE};
  \node[lab, text=croc, anchor=west, inner sep=3pt] at (axis cs:1,35.83) {CrOC};
\end{axis}
\end{scope}""")
A("% ================================================================ (c) dense vs global (the former Figure 1d)")
A(f"\\begin{{scope}}[shift={{({f(XC)},{YAX})}}]")
A(r"""\begin{axis}[ncm,
  xmin=70.6, xmax=79.6, xtick={71,73,75,77,79},
  ymin=34.8, ymax=46.6, ytick={36,38,40,42,44,46},
  xlabel={IN1k (\%)}, ylabel={Mean seg.\ score},
]
  \node[lab, text=note, anchor=west, inner sep=1pt, fill=white, fill opacity=.9, text opacity=1, font=\sffamily\fontsize{6.5}{8}\selectfont] at (axis cs:71.05,45.95) {Frozen ViT-S/16};
  \draw[-{Triangle[length=4.5pt,width=4pt]}, ours, line width=1.2pt, shorten >=5pt, shorten <=3.5pt] (axis cs:77.95,38.01) -- (axis cs:78.61,44.73);
  \addplot[only marks, capi!45, mark=triangle*, mark size=2.3pt, mark options={mk, draw=ink!45}] coordinates {(71.5,37.35)};
  \addplot[only marks, croc,  mark=*, mark size=1.9pt, mark options={mk}] coordinates {(71.4,35.83)};
  \addplot[only marks, cribo, mark=*, mark size=1.9pt, mark options={mk}] coordinates {(74.9,41.73)};
  \addplot[only marks, cgssl, mark=*, mark size=1.9pt, mark options={mk}] coordinates {(77.7,42.58)};
  \addplot[only marks, ibot,  mark=square*, mark size=1.9pt, mark options={mk}] coordinates {(77.95,38.01)};
  \addplot[only marks, ours,  mark=fstar, mark size=4.3pt] coordinates {(78.61,44.73)};
  \node[lab, text=croc,  anchor=west, inner sep=3pt] at (axis cs:71.4,35.83) {CrOC};
  \node[lab, text=capi!60, anchor=west, inner sep=3pt] at (axis cs:71.5,37.35) {CAPI$^{*}$};
  \node[lab, text=cribo, anchor=east, inner sep=3pt] at (axis cs:74.9,41.73) {CrIBo};
  \node[lab, text=cgssl, anchor=south east, inner sep=1.5pt] at (axis cs:77.7,42.58) {CG-SSL};
  \node[blab, text=ibot, anchor=north, inner sep=3pt] at (axis cs:77.95,38.01) {iBOT};
  \node[blab, text=oursT, anchor=east, inner sep=5.5pt] at (axis cs:78.61,44.73) {ReCoCo (ours)};
  \node[blab, text=oursT, align=right, anchor=east, inner sep=1.2pt, fill=white, fill opacity=.9, text opacity=1] at (axis cs:78.05,40.15) {+6.73 mIoU\\[-1pt]+0.66 top-1};
\end{axis}
\end{scope}""")
A(r"\end{tikzpicture}")
A(r"\end{document}")
open(OUT, 'w').write("\n".join(L) + "\n")


==> img/variance_src/gen_variance_bars.py <==
#!/usr/bin/env python3
"""Writes variance_bars.tex (the chart of Table "tab:beyond" (b)) from variance_data.json.

Run from this folder: python3 gen_variance_bars.py
The data come from fg_var_dump.py and fg_var_ci.py (launch folder fine_grained_stats_20261113 of the experiments
repository): VOC2012 validation, 448x448, ViT-S/16 teachers of iBOT, continued iBOT and ReCoCo.
"""
import json
from pathlib import Path

here = Path(__file__).resolve().parent
data = json.loads((here / "variance_data.json").read_text())["models"]
MODELS = [("ibot", "iBOT", "varibot"), ("continued", "iBOT (+200 e.)", "varcont"), ("recoco", "ReCoCo", "varreco")]
GROUPS = [("within_objects", "within\\\\objects"), ("between_objects", "between\\\\objects"), ("between_classes", "between\\\\classes")]

lines = [
    "% Generated by gen_variance_bars.py from variance_data.json; edit the generator, not this file.",
    "\\definecolor{varibot}{HTML}{B1B5BB}",
    "\\definecolor{varcont}{HTML}{6B7280}",
    "\\definecolor{varreco}{HTML}{2864F5}",
    "\\begin{tikzpicture}",
    "\\begin{axis}[",
    "  ybar=0.6pt, bar width=5.6pt, scale only axis, width=2.95cm, height=2.25cm,",
    "  ymin=0, ymax=0.82, ytick={0,0.2,0.4,0.6},",
    "  xmin=-0.55, xmax=2.55, xtick={0,1,2},",
    "  xticklabels={" + ", ".join("{" + label + "}" for _, label in GROUPS) + "},",
    "  ymajorgrids, grid style={black!12},",
    "  axis line style={line width=0.5pt}, xtick style={draw=none}, ytick pos=left, ytick style={line width=0.4pt},",
    "  tick label style={font=\\scriptsize},",
    "  x tick label style={font=\\scriptsize, align=center, yshift=1pt},",
    "  legend style={at={(0.99,0.985)}, anchor=north east, legend columns=1, draw=none, fill=none, font=\\scriptsize,",
    "    row sep=-2.6pt, inner sep=0.5pt, legend cell align=left},",
    "  legend image code/.code={\\fill[#1, draw=none] (0cm,-0.08cm) rectangle (0.2cm,0.1cm);},",
    "  error bars/y dir=both, error bars/y explicit,",
    "  error bars/error bar style={black, line width=0.4pt}, error bars/error mark options={black, rotate=90, mark size=1.4pt, line width=0.4pt},",
    "]",
]
for key, label, colour in MODELS:
    coords = " ".join(f"({i},{data[key][g]['mean']:.3f}) +- (0,{data[key][g]['std_across_classes']:.3f})" for i, (g, _) in enumerate(GROUPS))
    lines.append(f"\\addplot[fill={colour}, draw=none] coordinates {{{coords}}};")
    lines.append(f"\\addlegendentry{{{label}}}")
lines += ["\\end{axis}", "\\end{tikzpicture}"]
(here / "variance_bars.tex").write_text("\n".join(lines) + "\n")
print("\n".join(lines))

